A Machine Learning Approach Based on Range Corrected Deep Potential Model for Efficient Vibrational Frequency Computation

As an ensemble average result, vibrational spectrum simulation can be time-consuming with high accuracy methods. We present a machine learning approach based on the range-corrected deep potential (DPRc) model to improve computing efficiency. DPRc method divides the system into ``probe region'' and ``solvent region''; ``solvent-solvent'' interactions are not counted in the neural network. We applied the approach to two systems: formic acid \ch{C=O} stretching and MeCN \ch{C+N} stretching vibrational frequency shifts in water. All data sets were prepared using Quantum Vibration Perturbation (QVP) approach. Effects of different region divisions, one-body correction, cut-range, and training data size were tested. The model with a single molecule ``probe region'' showed stable accuracy; it ran roughly ten times faster than regular DP and reduced the training time by about four. The approach is efficient, easy to apply, and extendable to calculating various spectra.

==> anc/SI.synctex <==
SyncTeX Version:1
Input:1:D:/rdm/bs/ml_map/revision1_for_arXiv/anc/./SI.tex
Input:2:d:/texlive/2020/texmf-dist/tex/latex/achemso/achemso.cls
Input:3:d:/texlive/2020/texmf-dist/tex/latex/base/article.cls
Input:4:d:/texlive/2020/texmf-dist/tex/latex/base/size12.clo
Input:5:d:/texlive/2020/texmf-dist/tex/latex/xkeyval/xkeyval.sty
Input:6:d:/texlive/2020/texmf-dist/tex/generic/xkeyval/xkeyval.tex
Input:7:d:/texlive/2020/texmf-dist/tex/generic/xkeyval/xkvutils.tex
Input:8:d:/texlive/2020/texmf-dist/tex/generic/xkeyval/keyval.tex
Input:9:d:/texlive/2020/texmf-dist/tex/latex/geometry/geometry.sty
Input:10:d:/texlive/2020/texmf-dist/tex/generic/iftex/ifvtex.sty
Input:11:d:/texlive/2020/texmf-dist/tex/generic/iftex/iftex.sty
Input:12:d:/texlive/2020/texmf-dist/tex/latex/caption/caption.sty
Input:13:d:/texlive/2020/texmf-dist/tex/latex/caption/caption3.sty
Input:14:d:/texlive/2020/texmf-dist/tex/latex/float/float.sty
Input:15:d:/texlive/2020/texmf-dist/tex/latex/graphics/graphicx.sty
Input:16:d:/texlive/2020/texmf-dist/tex/latex/graphics/graphics.sty
Input:17:d:/texlive/2020/texmf-dist/tex/latex/graphics/trig.sty
Input:18:d:/texlive/2020/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:19:d:/texlive/2020/texmf-dist/tex/latex/graphics-def/pdftex.def
Input:20:d:/texlive/2020/texmf-dist/tex/latex/setspace/setspace.sty
Input:21:d:/texlive/2020/texmf-dist/tex/latex/url/url.sty
Input:22:d:/texlive/2020/texmf-dist/tex/latex/achemso/achemso-jctcce.cfg
Input:23:d:/texlive/2020/texmf-dist/tex/latex/natbib/natbib.sty
Input:24:d:/texlive/2020/texmf-dist/tex/latex/achemso/natmove.sty
Input:25:d:/texlive/2020/texmf-dist/tex/latex/mciteplus/mciteplus.sty
Input:26:d:/texlive/2020/texmf-dist/tex/latex/chemformula/chemformula.sty
Input:27:d:/texlive/2020/texmf-dist/tex/latex/l3kernel/expl3.sty
Input:28:d:/texlive/2020/texmf-dist/tex/latex/l3backend/l3backend-pdfmode.def
Input:29:d:/texlive/2020/texmf-dist/tex/latex/l3packages/xparse/xparse.sty
Input:30:d:/texlive/2020/texmf-dist/tex/latex/l3packages/l3keys2e/l3keys2e.sty
Input:31:d:/texlive/2020/texmf-dist/tex/latex/pgf/frontendlayer/tikz.sty
Input:32:d:/texlive/2020/texmf-dist/tex/latex/pgf/basiclayer/pgf.sty
Input:33:d:/texlive/2020/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
Input:34:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.tex
Input:35:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfutil-common-lists.tex
Input:36:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def
Input:37:d:/texlive/2020/texmf-dist/tex/latex/ms/everyshi.sty
Input:38:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
Input:39:d:/texlive/2020/texmf-dist/tex/generic/pgf/pgf.revision.tex
Input:40:d:/texlive/2020/texmf-dist/tex/latex/pgf/basiclayer/pgfcore.sty
Input:41:d:/texlive/2020/texmf-dist/tex/latex/pgf/systemlayer/pgfsys.sty
Input:42:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex
Input:43:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
Input:44:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfkeysfiltered.code.tex
Input:45:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgf.cfg
Input:46:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.def
Input:47:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-common-pdf.def
Input:48:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex
Input:49:d:/texlive/2020/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex
Input:50:d:/texlive/2020/texmf-dist/tex/latex/xcolor/xcolor.sty
Input:51:d:/texlive/2020/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:52:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex
Input:53:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
Input:54:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathcalc.code.tex
Input:55:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathutil.code.tex
Input:56:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathparser.code.tex
Input:57:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.code.tex
Input:58:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.basic.code.tex
Input:59:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.trigonometric.code.tex
Input:60:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.random.code.tex
Input:61:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.comparison.code.tex
Input:62:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.base.code.tex
Input:63:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.round.code.tex
Input:64:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.misc.code.tex
Input:65:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.integerarithmetics.code.tex
Input:66:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmathfloat.code.tex
Input:67:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfint.code.tex
Input:68:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.code.tex
Input:69:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconstruct.code.tex
Input:70:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage.code.tex
Input:71:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.code.tex
Input:72:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicstate.code.tex
Input:73:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransformations.code.tex
Input:74:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorequick.code.tex
Input:75:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreobjects.code.tex
Input:76:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathprocessing.code.tex
Input:77:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorearrows.code.tex
Input:78:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreshade.code.tex
Input:79:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreimage.code.tex
Input:80:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreexternal.code.tex
Input:81:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorelayers.code.tex
Input:82:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransparency.code.tex
Input:83:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepatterns.code.tex
Input:84:d:/texlive/2020/texmf-dist/tex/generic/pgf/basiclayer/pgfcorerdf.code.tex
Input:85:d:/texlive/2020/texmf-dist/tex/generic/pgf/modules/pgfmoduleshapes.code.tex
Input:86:d:/texlive/2020/texmf-dist/tex/generic/pgf/modules/pgfmoduleplot.code.tex
Input:87:d:/texlive/2020/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-0-65.sty
Input:88:d:/texlive/2020/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-1-18.sty
Input:89:d:/texlive/2020/texmf-dist/tex/latex/pgf/utilities/pgffor.sty
Input:90:d:/texlive/2020/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
Input:91:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
Input:92:d:/texlive/2020/texmf-dist/tex/latex/pgf/math/pgfmath.sty
Input:93:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
Input:94:d:/texlive/2020/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex
Input:95:d:/texlive/2020/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
Input:96:d:/texlive/2020/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex
Input:97:d:/texlive/2020/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothandlers.code.tex
Input:98:d:/texlive/2020/texmf-dist/tex/generic/pgf/modules/pgfmodulematrix.code.tex
Input:99:d:/texlive/2020/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarytopaths.code.tex
Input:100:d:/texlive/2020/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:101:d:/texlive/2020/texmf-dist/tex/latex/amsmath/amstext.sty
Input:102:d:/texlive/2020/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:103:d:/texlive/2020/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:104:d:/texlive/2020/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:105:d:/texlive/2020/texmf-dist/tex/latex/l3packages/xfrac/xfrac.sty
Input:106:d:/texlive/2020/texmf-dist/tex/latex/base/textcomp.sty
Input:107:d:/texlive/2020/texmf-dist/tex/latex/l3packages/xtemplate/xtemplate.sty
Input:108:d:/texlive/2020/texmf-dist/tex/latex/units/nicefrac.sty
Input:109:d:/texlive/2020/texmf-dist/tex/latex/base/ifthen.sty
Input:110:d:/texlive/2020/texmf-dist/tex/latex/koma-script/scrlfile.sty
Input:111:d:/texlive/2020/texmf-dist/tex/generic/pgf/libraries/pgflibraryarrows.meta.code.tex
Input:112:d:/texlive/2020/texmf-dist/tex/latex/base/fontenc.sty
Input:113:d:/texlive/2020/texmf-dist/tex/latex/todo/todo.sty
Input:114:d:/texlive/2020/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:115:d:/texlive/2020/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:116:D:/rdm/bs/ml_map/revision1_for_arXiv/anc/./SI.aux
Input:117:d:/texlive/2020/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
Input:118:d:/texlive/2020/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
Input:119:d:/texlive/2020/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
Input:120:d:/texlive/2020/texmf-dist/tex/latex/base/t1cmss.fd
Input:121:d:/texlive/2020/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:122:d:/texlive/2020/texmf-dist/tex/latex/amsfonts/umsb.fd
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!9395
{1
[1,108:4736286,49328959:30785877,44592673,0
h1,108:4736286,4736286:0,0,0
[1,108:4736274,49328959:30785889,47017517,0
[1,108:4736274,3097874:30785889,786432,0
(1,108:4736274,3097874:30785889,0,0
h1,108:4736274,3097874:30785889,0,0
)
]
[1,108:4736274,47362879:30785889,42626605,0
h1,100:4736274,5522706:0,0,0
(1,100:4736274,18077137:30785889,10096847,9703631
g1,100:4736274,18077137
(1,100:4736274,18077137:0,0,0
g1,100:4736274,18077137
g1,100:4736274,18077137
g1,100:4351254,18077137
(1,100:4351254,18077137:0,0,0
)
g1,100:4736274,18077137
)
$1,100:4736274,18077137
[1,100:4736274,18077137:30785889,10096847,9703631
(1,100:4736274,8947725:30785889,967435,261492
k1,100:5082211,8947725:345937
(1,100:5082211,8947725:0,0,0
g1,100:5082211,8947725
g1,100:5082211,8947725
g1,100:4697191,8947725
(1,100:4697191,8947725:0,0,0
)
g1,100:5082211,8947725
)
x1,100:8435516,8947725
x1,100:9274717,8947725
x1,100:12348870,8947725
g1,100:12878892,8947725
x1,100:15426565,8947725
x1,100:20530718,8947725
g1,100:21060740,8947725
x1,100:22341627,8947725
x1,100:23283305,8947725
g1,100:23990000,8947725
x1,100:25051832,8947725
g1,100:25581854,8947725
x1,100:28975192,8947725
g1,100:29505214,8947725
x1,100:31852951,8947725
x1,100:35176227,8947725
k1,100:35522163,8947725:345936
)
(1,100:4736274,11659275:30785889,967435,261492
k1,100:5911180,11659275:1174906
x1,100:8619636,11659275
x1,100:12209674,11659275
g1,100:12739696,11659275
x1,100:16708851,11659275
g1,100:17238873,11659275
x1,100:18857218,11659275
g1,100:19387240,11659275
x1,100:23513865,11659275
g1,100:24043887,11659275
x1,100:25854796,11659275
x1,100:30423898,11659275
g1,100:30953920,11659275
x1,100:34347258,11659275
k1,100:35522163,11659275:1174905
)
(1,100:4736274,14370825:30785889,967435,0
k1,100:6768804,14370825:2032530
x1,100:7785573,14370825
x1,100:12746758,14370825
g1,100:13276780,14370825
x1,100:15454731,14370825
x1,100:17414212,14370825
g1,100:17944234,14370825
x1,100:19225121,14370825
x1,100:19725114,14370825
g1,100:20255136,14370825
x1,100:21215831,14370825
x1,100:25707054,14370825
g1,100:26237076,14370825
x1,100:28503846,14370825
x1,100:33489633,14370825
k1,100:35522163,14370825:2032530
)
(1,100:4736274,17082375:30785889,932610,261492
k1,100:12171829,17082375:7435555
x1,100:13088355,17082375
x1,100:18920705,17082375
g1,100:19450727,17082375
x1,100:28086609,17082375
g1,100:28086609,17082375
k1,100:35522163,17082375:7435554
)
(1,100:4736274,20189751:30785889,672799,183506
k1,100:11974808,20189751:7238534
h1,100:11974808,20189751:0,0,0
x1,100:13584529,20189751
g1,100:13884264,20189751
x1,100:14483103,20189751
x1,100:16003634,20189751
g1,100:16303369,20189751
x1,100:16902208,20189751
x1,100:18172960,20189751
g1,100:18472695,20189751
x1,100:20660347,20189751
g1,100:20960082,20189751
x1,100:21558921,20189751
x1,100:22397763,20189751
g1,100:22697498,20189751
x1,100:23647697,20189751
g1,100:23947432,20189751
x1,100:25307688,20189751
g1,100:25607423,20189751
x1,100:26923025,20189751
g1,100:27222760,20189751
x1,100:27923180,20189751
$1,100:27923180,20189751
(1,100:27923180,19847284:360449,304925,0
$1,100:27923180,19847284
x1,100:28250861,19847284
$1,100:28250861,19847284
)
$1,100:28283629,20189751
g1,100:28283629,20189751
k1,100:35522163,20189751:7238534
)
(1,100:4736274,22532490:30785889,541632,152880
k1,100:5424348,22532490:688074
h1,100:5424348,22532490:0,0,0
x1,100:8236611,22532490
g1,100:8511795,22532490
x1,100:9140787,22532490
g1,100:9415971,22532490
x1,100:10713267,22532490
x1,100:11391399,22532490
x1,100:12551103,22532490
x1,100:13101471,22532490
g1,100:13376655,22532490
x1,100:17042499,22532490
g1,100:17317683,22532490
x1,100:18457731,22532490
x1,100:19047411,22532490
x1,100:19715715,22532490
g1,100:19990899,22532490
x1,100:20619891,22532490
g1,100:20895075,22532490
x1,100:24560919,22532490
g1,100:24836103,22532490
x1,100:26340515,22532490
g1,100:26615699,22532490
x1,100:30302654,22532490
g1,100:30577838,22532490
x1,100:32150318,22532490
g1,100:32425502,22532490
x1,100:34834090,22532490
k1,100:35522163,22532490:688073
)
(1,100:4736274,24105189:30785889,541632,152880
k1,100:13833293,24105189:9097019
x1,100:14394217,24105189
x1,100:14748025,24105189
x1,100:15730825,24105189
g1,100:16006009,24105189
x1,100:19720993,24105189
g1,100:19996177,24105189
x1,100:22590769,24105189
g1,100:22865953,24105189
x1,100:26425145,24105189
g1,100:26425145,24105189
k1,100:35522163,24105189:9097018
)
(1,100:4736274,26447928:30785889,573300,177780
k1,100:15377888,26447928:10641614
h1,100:15377888,26447928:0,0,0
x1,100:16093148,26447928
x1,100:17646515,26447928
g1,100:17988674,26447928
$1,100:17988674,26447928
x1,100:19360042,26447928
g1,100:19360042,26447928
x1,100:19958821,26447928
g1,100:19958821,26447928
x1,100:21291968,26447928
g1,100:21291968,26447928
x1,100:21805208,26447928
g1,100:21805208,26447928
x1,100:22583712,26447928
g1,100:22583712,26447928
x1,100:22797561,26447928
g1,100:22797561,26447928
x1,100:23929602,26447928
g1,100:23929602,26447928
x1,100:24143451,26447928
g1,100:24143451,26447928
x1,100:24880550,26447928
$1,100:24880550,26447928
g1,100:24880550,26447928
k1,100:35522163,26447928:10641613
)
]
$1,100:35522163,18077137
g1,100:35522163,18077137
g1,100:35522163,18077137
)
]
(1,108:4736274,49328959:30785889,507000,0
(1,108:4736274,49328959:30785889,507000,0
k1,108:19936754,49328959:15200480
x1,108:20321684,49328959
k1,108:35522163,49328959:15200479
)
)
]
]
!5386
}1
!9
{2
[1,124:4736286,49328959:30785877,44592673,0
h1,124:4736286,4736286:0,0,0
[1,124:4736274,49328959:30785889,47017517,0
[1,124:4736274,3097874:30785889,786432,0
(1,124:4736274,3097874:30785889,0,0
h1,124:4736274,3097874:30785889,0,0
)
]
[1,124:4736274,47362879:30785889,42626605,0
(1,102:4736274,5522706:30785889,781522,0
(1,102:4736274,5522706:1832732,724241,0
g1,102:4736274,5522706
x1,102:5347184,5522706
g1,102:6569006,5522706
)
x1,102:7336510,5522706
x1,102:10239375,5522706
g1,102:10646649,5522706
x1,102:12818774,5522706
g1,102:13226048,5522706
x1,102:17441330,5522706
k1,102:35522163,5522706:18080833
g1,102:35522163,5522706
)
[1,107:4736274,26758778:30785889,19474435,0
[1,107:4736274,26758778:30785889,19474435,0
(1,105:4736274,23252603:30785889,15968260,0
k1,105:9472782,23252603:4736508
h1,104:9472782,23252603:0,0,0
(1,104:9472782,23252603:21312874,15968260,0
(1,104:9472782,23252603:21312927,15968299,0
(1,104:9472782,23252603:21312927,15968299,0
(1,104:9472782,23252603:0,15968299,0
(1,104:9472782,23252603:0,15968299,0
(1,104:9472782,23252603:21312927,15968299,0
)
k1,104:9472782,23252603:-21312927
)
)
g1,104:30785709,23252603
)
)
)
g1,105:30785656,23252603
k1,105:35522163,23252603:4736507
)
(1,105:4736274,26473694:30785889,2565731,285084
h1,105:4736274,26473694:0,0,0
g1,105:4736274,26473694
[1,105:4736274,26473694:30785889,2565731,285084
(1,105:4736274,24573150:30785889,665187,196560
h1,105:4736274,24573150:0,0,0
x1,105:6906714,24573150
k1,105:7188591,24573150:281877
x1,105:8215070,24573150
k1,105:8607744,24573150:392674
r1,105:8607744,24573150:0,861747,196560
k1,105:8607744,24573150:0
x1,105:10414640,24573150
k1,105:10696517,24573150:281877
x1,105:14635630,24573150
k1,105:14917508,24573150:281878
x1,105:15559057,24573150
k1,105:15840934,24573150:281877
x1,105:19219762,24573150
k1,105:19501639,24573150:281877
x1,105:20121804,24573150
k1,105:20403682,24573150:281878
x1,105:23632816,24573150
k1,105:23914693,24573150:281877
x1,105:25698199,24573150
k1,105:25980076,24573150:281877
x1,105:27477025,24573150
k1,105:27758902,24573150:281877
x1,105:28785382,24573150
x1,105:30094142,24573150
k1,105:30376020,24573150:281878
x1,105:30996185,24573150
k1,105:31278062,24573150:281877
x1,105:32024990,24573150
k1,105:32365652,24573150:281877
x1,105:33563211,24573150
k1,105:33851403,24573150:288192
x1,105:35522163,24573150
k1,105:35522163,24573150:0
)
(1,105:4736274,25523422:30785889,672959,196560
x1,105:5976603,25523422
k1,105:6321485,25523422:344882
x1,105:7540157,25523422
k1,105:7948922,25523422:327229
x1,105:9103710,25523422
k1,105:9448592,25523422:344882
x1,105:9772916,25523422
x1,105:10087412,25523422
x1,105:10814684,25523422
k1,105:11200699,25523422:327230
x1,105:12227179,25523422
k1,105:12554408,25523422:327229
x1,105:14744230,25523422
k1,105:15071460,25523422:327230
x1,105:16568409,25523422
k1,105:16895639,25523422:327230
x1,105:17280569,25523422
k1,105:17607798,25523422:327229
x1,105:18184920,25523422
k1,105:18512150,25523422:327230
x1,105:19581399,25523422
k1,105:19908628,25523422:327229
x1,105:21961588,25523422
k1,105:22515576,25523422:553988
x1,105:23841447,25523422
k1,105:24168677,25523422:327230
x1,105:25793935,25523422
k1,105:26121165,25523422:327230
x1,105:26741330,25523422
k1,105:27068559,25523422:327229
x1,105:27496259,25523422
x1,105:28544122,25523422
x1,105:29125793,25523422
k1,105:29453023,25523422:327230
x1,105:31852419,25523422
x1,105:33114133,25523422
k1,105:33441362,25523422:327229
x1,105:34125682,25523422
k1,105:34452912,25523422:327230
x1,105:35522163,25523422
k1,105:35522163,25523422:0
)
(1,105:4736274,26473694:30785889,541632,285084
x1,105:7520600,26473694
g1,105:7777220,26473694
x1,105:9402481,26473694
g1,105:9659101,26473694
x1,105:10065415,26473694
x1,105:11908799,26473694
r1,105:11908799,26473694:0,285084,285084
k1,105:35522163,26473694:23613364
g1,105:35522163,26473694
)
]
g1,105:35522163,26473694
g1,105:35522163,26473694
)
]
]
[1,113:4736274,47191257:30785889,18531935,0
[1,113:4736274,47191257:30785889,18531935,0
(1,111:4736274,44627582:30785889,15968260,0
k1,111:9472600,44627582:4736326
h1,110:9472600,44627582:0,0,0
(1,110:9472600,44627582:21313238,15968260,0
(1,110:9472600,44627582:21313290,15968299,0
(1,110:9472600,44627582:21313290,15968299,0
(1,110:9472600,44627582:0,15968299,0
(1,110:9472600,44627582:0,15968299,0
(1,110:9472600,44627582:21313290,15968299,0
)
k1,110:9472600,44627582:-21313290
)
)
g1,110:30785890,44627582
)
)
)
g1,111:30785838,44627582
k1,111:35522163,44627582:4736325
)
(1,111:4736274,46906173:30785889,1623231,285084
h1,111:4736274,46906173:0,0,0
g1,111:4736274,46906173
[1,111:4736274,46906173:30785889,1623231,285084
(1,111:4736274,45955901:30785889,672959,196560
h1,111:4736274,45955901:0,0,0
x1,111:6906714,45955901
k1,111:7194774,45955901:288060
x1,111:8221253,45955901
k1,111:8626292,45955901:405039
r1,111:8626292,45955901:0,861747,196560
k1,111:8626292,45955901:0
x1,111:9182302,45955901
x1,111:11470495,45955901
k1,111:11758555,45955901:288060
x1,111:13982048,45955901
k1,111:14270076,45955901:288028
x1,111:16459898,45955901
k1,111:16747958,45955901:288060
x1,111:17368123,45955901
k1,111:17656183,45955901:288060
x1,111:18682663,45955901
x1,111:19991423,45955901
k1,111:20279483,45955901:288060
x1,111:21026411,45955901
k1,111:21373256,45955901:288060
x1,111:22570815,45955901
k1,111:22866735,45955901:295920
x1,111:24537495,45955901
k1,111:24884340,45955901:288060
x1,111:26124669,45955901
k1,111:26420589,45955901:295920
x1,111:27639261,45955901
k1,111:28008857,45955901:288060
x1,111:29163645,45955901
k1,111:29459565,45955901:295920
x1,111:29783889,45955901
x1,111:30098385,45955901
x1,111:30825657,45955901
k1,111:31172502,45955901:288060
x1,111:32198982,45955901
k1,111:32487042,45955901:288060
x1,111:33983991,45955901
k1,111:34272051,45955901:288060
x1,111:34656981,45955901
k1,111:34945041,45955901:288060
x1,111:35522163,45955901
k1,111:35522163,45955901:0
)
(1,111:4736274,46906173:30785889,521820,285084
x1,111:5805523,46906173
g1,111:6062143,46906173
x1,111:7901254,46906173
g1,111:8157874,46906173
x1,111:8542804,46906173
x1,111:8927733,46906173
x1,111:9547899,46906173
g1,111:9804519,46906173
x1,111:11515318,46906173
r1,111:11515318,46906173:0,285084,285084
k1,111:35522163,46906173:24006845
g1,111:35522163,46906173
)
]
g1,111:35522163,46906173
g1,111:35522163,46906173
)
]
]
]
(1,124:4736274,49328959:30785889,507000,0
(1,124:4736274,49328959:30785889,507000,0
k1,124:19936754,49328959:15200480
x1,124:20321684,49328959
k1,124:35522163,49328959:15200479
)
)
]
]
!6517
}2
!9
{3
[1,130:4736286,49328959:30785877,44592673,0
h1,130:4736286,4736286:0,0,0
[1,130:4736274,49328959:30785889,47017517,0
[1,130:4736274,3097874:30785889,786432,0
(1,130:4736274,3097874:30785889,0,0
h1,130:4736274,3097874:30785889,0,0
)
]
[1,130:4736274,47362879:30785889,42626605,0
[1,119:4736274,23267116:30785889,18530842,0
[1,119:4736274,23267116:30785889,18530842,0
(1,117:4736274,20703441:30785889,15967167,0
k1,117:9472600,20703441:4736326
h1,116:9472600,20703441:0,0,0
(1,116:9472600,20703441:21313238,15967167,0
(1,116:9472600,20703441:21313290,15967206,0
(1,116:9472600,20703441:21313290,15967206,0
(1,116:9472600,20703441:0,15967206,0
(1,116:9472600,20703441:0,15967206,0
(1,116:9472600,20703441:21313290,15967206,0
)
k1,116:9472600,20703441:-21313290
)
)
g1,116:30785890,20703441
)
)
)
g1,117:30785838,20703441
k1,117:35522163,20703441:4736325
)
(1,117:4736274,22982032:30785889,1623231,285084
h1,117:4736274,22982032:0,0,0
g1,117:4736274,22982032
[1,117:4736274,22982032:30785889,1623231,285084
(1,117:4736274,22031760:30785889,672959,196560
h1,117:4736274,22031760:0,0,0
x1,117:6906714,22031760
k1,117:7194774,22031760:288060
x1,117:8221253,22031760
k1,117:8626292,22031760:405039
r1,117:8626292,22031760:0,861747,196560
k1,117:8626292,22031760:0
x1,117:9182302,22031760
x1,117:11470495,22031760
k1,117:11758555,22031760:288060
x1,117:13982048,22031760
k1,117:14270076,22031760:288028
x1,117:16459898,22031760
k1,117:16747958,22031760:288060
x1,117:17368123,22031760
k1,117:17656183,22031760:288060
x1,117:18682663,22031760
x1,117:19991423,22031760
k1,117:20279483,22031760:288060
x1,117:21026411,22031760
k1,117:21373256,22031760:288060
x1,117:22570815,22031760
k1,117:22866735,22031760:295920
x1,117:24537495,22031760
k1,117:24884340,22031760:288060
x1,117:26124669,22031760
k1,117:26420589,22031760:295920
x1,117:27639261,22031760
k1,117:28008857,22031760:288060
x1,117:29163645,22031760
k1,117:29459565,22031760:295920
x1,117:29783889,22031760
x1,117:30098385,22031760
x1,117:30825657,22031760
k1,117:31172502,22031760:288060
x1,117:32198982,22031760
k1,117:32487042,22031760:288060
x1,117:33983991,22031760
k1,117:34272051,22031760:288060
x1,117:34656981,22031760
k1,117:34945041,22031760:288060
x1,117:35522163,22031760
k1,117:35522163,22031760:0
)
(1,117:4736274,22982032:30785889,521820,285084
x1,117:5805523,22982032
g1,117:6062143,22982032
x1,117:7901254,22982032
g1,117:8157874,22982032
x1,117:8542804,22982032
x1,117:8927733,22982032
x1,117:9547899,22982032
g1,117:9804519,22982032
x1,117:12456257,22982032
g1,117:12712877,22982032
x1,117:14603309,22982032
r1,117:14603309,22982032:0,285084,285084
k1,117:35522163,22982032:20918854
g1,117:35522163,22982032
)
]
g1,117:35522163,22982032
g1,117:35522163,22982032
)
]
]
[1,124:4736274,43698502:30785889,18530842,0
[1,124:4736274,43698502:30785889,18530842,0
(1,122:4736274,41134827:30785889,15967167,0
k1,122:9472600,41134827:4736326
h1,121:9472600,41134827:0,0,0
(1,121:9472600,41134827:21313238,15967167,0
(1,121:9472600,41134827:21313290,15967206,0
(1,121:9472600,41134827:21313290,15967206,0
(1,121:9472600,41134827:0,15967206,0
(1,121:9472600,41134827:0,15967206,0
(1,121:9472600,41134827:21313290,15967206,0
)
k1,121:9472600,41134827:-21313290
)
)
g1,121:30785890,41134827
)
)
)
g1,122:30785838,41134827
k1,122:35522163,41134827:4736325
)
(1,122:4736274,43413418:30785889,1623231,285084
h1,122:4736274,43413418:0,0,0
g1,122:4736274,43413418
[1,122:4736274,43413418:30785889,1623231,285084
(1,122:4736274,42463146:30785889,672959,196560
h1,122:4736274,42463146:0,0,0
x1,122:6906714,42463146
k1,122:7174243,42463146:267529
x1,122:8200722,42463146
k1,122:8564700,42463146:363978
r1,122:8564700,42463146:0,861747,196560
k1,122:8564700,42463146:0
x1,122:9120710,42463146
x1,122:11408903,42463146
k1,122:11676432,42463146:267529
x1,122:13899925,42463146
k1,122:14167443,42463146:267518
x1,122:16357265,42463146
k1,122:16624795,42463146:267530
x1,122:17244960,42463146
k1,122:17512489,42463146:267529
x1,122:18538969,42463146
x1,122:19847729,42463146
k1,122:20115258,42463146:267529
x1,122:20862186,42463146
k1,122:21188501,42463146:267530
x1,122:22386060,42463146
k1,122:22656316,42463146:270256
x1,122:24327076,42463146
k1,122:24653390,42463146:267529
x1,122:25893719,42463146
k1,122:26163976,42463146:270257
x1,122:27382648,42463146
k1,122:27731713,42463146:267529
x1,122:28886501,42463146
k1,122:29156758,42463146:270257
x1,122:29481082,42463146
x1,122:29795578,42463146
x1,122:30522850,42463146
k1,122:30849164,42463146:267529
x1,122:31875644,42463146
k1,122:32143173,42463146:267529
x1,122:33640122,42463146
k1,122:33907652,42463146:267530
x1,122:34677512,42463146
k1,122:34945041,42463146:267529
x1,122:35522163,42463146
k1,122:35522163,42463146:0
)
(1,122:4736274,43413418:30785889,521820,285084
x1,122:5805523,43413418
g1,122:6062143,43413418
x1,122:7559093,43413418
g1,122:7815713,43413418
x1,122:8200643,43413418
x1,122:8585572,43413418
x1,122:9205738,43413418
g1,122:9462358,43413418
x1,122:11173157,43413418
r1,122:11173157,43413418:0,285084,285084
k1,122:35522163,43413418:24349006
g1,122:35522163,43413418
)
]
g1,122:35522163,43413418
g1,122:35522163,43413418
)
]
]
]
(1,130:4736274,49328959:30785889,507000,0
(1,130:4736274,49328959:30785889,507000,0
k1,130:19936754,49328959:15200480
x1,130:20321684,49328959
k1,130:35522163,49328959:15200479
)
)
]
]
!5341
}3
!9
{4
[1,143:4736286,49328959:30785877,44592673,0
h1,143:4736286,4736286:0,0,0
[1,143:4736274,49328959:30785889,47017517,0
[1,143:4736274,3097874:30785889,786432,0
(1,143:4736274,3097874:30785889,0,0
h1,143:4736274,3097874:30785889,0,0
)
]
[1,143:4736274,47362879:30785889,42626605,0
[1,129:4736274,23267116:30785889,18530842,0
[1,129:4736274,23267116:30785889,18530842,0
(1,127:4736274,20703441:30785889,15967167,0
k1,127:9472600,20703441:4736326
h1,126:9472600,20703441:0,0,0
(1,126:9472600,20703441:21313238,15967167,0
(1,126:9472600,20703441:21313290,15967206,0
(1,126:9472600,20703441:21313290,15967206,0
(1,126:9472600,20703441:0,15967206,0
(1,126:9472600,20703441:0,15967206,0
(1,126:9472600,20703441:21313290,15967206,0
)
k1,126:9472600,20703441:-21313290
)
)
g1,126:30785890,20703441
)
)
)
g1,127:30785838,20703441
k1,127:35522163,20703441:4736325
)
(1,127:4736274,22982032:30785889,1623231,285084
h1,127:4736274,22982032:0,0,0
g1,127:4736274,22982032
[1,127:4736274,22982032:30785889,1623231,285084
(1,127:4736274,22031760:30785889,672959,196560
h1,127:4736274,22031760:0,0,0
x1,127:6906714,22031760
k1,127:7174243,22031760:267529
x1,127:8200722,22031760
k1,127:8564700,22031760:363978
r1,127:8564700,22031760:0,861747,196560
k1,127:8564700,22031760:0
x1,127:9120710,22031760
x1,127:11408903,22031760
k1,127:11676432,22031760:267529
x1,127:13899925,22031760
k1,127:14167443,22031760:267518
x1,127:16357265,22031760
k1,127:16624795,22031760:267530
x1,127:17244960,22031760
k1,127:17512489,22031760:267529
x1,127:18538969,22031760
x1,127:19847729,22031760
k1,127:20115258,22031760:267529
x1,127:20862186,22031760
k1,127:21188501,22031760:267530
x1,127:22386060,22031760
k1,127:22656316,22031760:270256
x1,127:24327076,22031760
k1,127:24653390,22031760:267529
x1,127:25893719,22031760
k1,127:26163976,22031760:270257
x1,127:27382648,22031760
k1,127:27731713,22031760:267529
x1,127:28886501,22031760
k1,127:29156758,22031760:270257
x1,127:29481082,22031760
x1,127:29795578,22031760
x1,127:30522850,22031760
k1,127:30849164,22031760:267529
x1,127:31875644,22031760
k1,127:32143173,22031760:267529
x1,127:33640122,22031760
k1,127:33907652,22031760:267530
x1,127:34677512,22031760
k1,127:34945041,22031760:267529
x1,127:35522163,22031760
k1,127:35522163,22031760:0
)
(1,127:4736274,22982032:30785889,521820,285084
x1,127:5805523,22982032
g1,127:6062143,22982032
x1,127:7901254,22982032
g1,127:8157874,22982032
x1,127:8542804,22982032
x1,127:8927733,22982032
x1,127:9547899,22982032
g1,127:9804519,22982032
x1,127:12456257,22982032
g1,127:12712877,22982032
x1,127:14603309,22982032
r1,127:14603309,22982032:0,285084,285084
k1,127:35522163,22982032:20918854
g1,127:35522163,22982032
)
]
g1,127:35522163,22982032
g1,127:35522163,22982032
)
]
]
]
(1,143:4736274,49328959:30785889,507000,0
(1,143:4736274,49328959:30785889,507000,0
k1,143:19936754,49328959:15200480
x1,143:20321684,49328959
k1,143:35522163,49328959:15200479
)
)
]
]
!2931
}4
!9
{5
[1,144:4736286,49328959:30785877,44592673,0
h1,144:4736286,4736286:0,0,0
[1,144:4736274,49328959:30785889,47017517,0
[1,144:4736274,3097874:30785889,786432,0
(1,144:4736274,3097874:30785889,0,0
h1,144:4736274,3097874:30785889,0,0
)
]
[1,144:4736274,47362879:30785889,42626605,0
(1,132:4736274,5522706:30785889,781522,0
(1,132:4736274,5522706:1832732,724241,0
g1,132:4736274,5522706
x1,132:5347184,5522706
g1,132:6569006,5522706
)
x1,132:10119066,5522706
g1,132:10526340,5522706
x1,132:14741622,5522706
k1,132:35522163,5522706:20780541
g1,132:35522163,5522706
)
[1,138:4736274,45362309:30785889,38077966,0
[1,138:4736274,45362309:30785889,38077966,0
(1,136:4736274,42806406:30785889,35522063,0
k1,136:12243321,42806406:7507047
h1,135:12243321,42806406:0,0,0
(1,135:12243321,42806406:15771795,35522063,0
(1,135:12243321,42806406:15771834,35522150,0
(1,135:12243321,42806406:15771834,35522150,0
(1,135:12243321,42806406:0,35522150,0
(1,135:12243321,42806406:0,35522150,0
(1,135:12243321,42806406:15771834,35522150,0
)
k1,135:12243321,42806406:-15771834
)
)
g1,135:28015155,42806406
)
)
)
g1,136:28015116,42806406
k1,136:35522163,42806406:7507047
)
(1,136:4736274,45077225:30785889,1615459,285084
h1,136:4736274,45077225:0,0,0
g1,136:4736274,45077225
[1,136:4736274,45077225:30785889,1615459,285084
(1,136:4736274,44126953:30785889,665187,196560
h1,136:4736274,44126953:0,0,0
x1,136:6906714,44126953
k1,136:7188591,44126953:281877
x1,136:8215070,44126953
k1,136:8607744,44126953:392674
r1,136:8607744,44126953:0,861747,196560
k1,136:8607744,44126953:0
x1,136:10414640,44126953
k1,136:10696517,44126953:281877
x1,136:14635630,44126953
k1,136:14917508,44126953:281878
x1,136:15559057,44126953
k1,136:15840934,44126953:281877
x1,136:19219762,44126953
k1,136:19501639,44126953:281877
x1,136:20121804,44126953
k1,136:20403682,44126953:281878
x1,136:23632816,44126953
k1,136:23914693,44126953:281877
x1,136:25698199,44126953
k1,136:25980076,44126953:281877
x1,136:27477025,44126953
k1,136:27758902,44126953:281877
x1,136:28785382,44126953
x1,136:30094142,44126953
k1,136:30376020,44126953:281878
x1,136:30996185,44126953
k1,136:31278062,44126953:281877
x1,136:32024990,44126953
k1,136:32365652,44126953:281877
x1,136:33563211,44126953
k1,136:33851403,44126953:288192
x1,136:35522163,44126953
k1,136:35522163,44126953:0
)
(1,136:4736274,45077225:30785889,672959,285084
x1,136:5976603,45077225
g1,136:6233223,45077225
x1,136:7451895,45077225
g1,136:7790051,45077225
x1,136:8730990,45077225
g1,136:8987610,45077225
x1,136:10484559,45077225
g1,136:10741179,45077225
x1,136:11126109,45077225
g1,136:11382729,45077225
x1,136:12173700,45077225
g1,136:12430320,45077225
x1,136:13756191,45077225
g1,136:14012811,45077225
x1,136:15638069,45077225
g1,136:15894689,45077225
x1,136:16514854,45077225
g1,136:16771474,45077225
x1,136:17199174,45077225
x1,136:18247037,45077225
x1,136:18828708,45077225
g1,136:19085328,45077225
x1,136:21484724,45077225
x1,136:22746438,45077225
g1,136:23003058,45077225
x1,136:23687378,45077225
g1,136:23943998,45077225
x1,136:25013249,45077225
g1,136:25269869,45077225
x1,136:28054195,45077225
g1,136:28310815,45077225
x1,136:29936076,45077225
g1,136:30192696,45077225
x1,136:30599010,45077225
x1,136:32442394,45077225
r1,136:32442394,45077225:0,285084,285084
k1,136:35522163,45077225:3079769
g1,136:35522163,45077225
)
]
g1,136:35522163,45077225
g1,136:35522163,45077225
)
]
]
]
(1,144:4736274,49328959:30785889,507000,0
(1,144:4736274,49328959:30785889,507000,0
k1,144:19936754,49328959:15200480
x1,144:20321684,49328959
k1,144:35522163,49328959:15200479
)
)
]
]
!3579
}5
!9
{6
[1,155:4736286,49328959:30785877,44592673,0
h1,155:4736286,4736286:0,0,0
[1,155:4736274,49328959:30785889,47017517,0
[1,155:4736274,3097874:30785889,786432,0
(1,155:4736274,3097874:30785889,0,0
h1,155:4736274,3097874:30785889,0,0
)
]
[1,155:4736274,47362879:30785889,42626605,0
[1,143:4736274,42822012:30785889,38085738,0
[1,143:4736274,42822012:30785889,38085738,0
(1,141:4736274,40258337:30785889,35522063,0
k1,141:12243321,40258337:7507047
h1,140:12243321,40258337:0,0,0
(1,140:12243321,40258337:15771795,35522063,0
(1,140:12243321,40258337:15771834,35522150,0
(1,140:12243321,40258337:15771834,35522150,0
(1,140:12243321,40258337:0,35522150,0
(1,140:12243321,40258337:0,35522150,0
(1,140:12243321,40258337:15771834,35522150,0
)
k1,140:12243321,40258337:-15771834
)
)
g1,140:28015155,40258337
)
)
)
g1,141:28015116,40258337
k1,141:35522163,40258337:7507047
)
(1,141:4736274,42536928:30785889,1623231,285084
h1,141:4736274,42536928:0,0,0
g1,141:4736274,42536928
[1,141:4736274,42536928:30785889,1623231,285084
(1,141:4736274,41586656:30785889,672959,196560
h1,141:4736274,41586656:0,0,0
x1,141:6906714,41586656
k1,141:7160936,41586656:254222
x1,141:8187415,41586656
k1,141:8528374,41586656:340959
r1,141:8528374,41586656:0,861747,196560
k1,141:8528374,41586656:0
x1,141:9084384,41586656
x1,141:11372577,41586656
k1,141:11626799,41586656:254222
x1,141:13850292,41586656
k1,141:14104511,41586656:254219
x1,141:16294333,41586656
k1,141:16548555,41586656:254222
x1,141:17168720,41586656
k1,141:17422942,41586656:254222
x1,141:18449422,41586656
x1,141:19758182,41586656
k1,141:20012403,41586656:254221
x1,141:20759331,41586656
k1,141:21072338,41586656:254222
x1,141:22269897,41586656
k1,141:22524598,41586656:254701
x1,141:24195358,41586656
k1,141:24508365,41586656:254222
x1,141:25748694,41586656
k1,141:26003395,41586656:254701
x1,141:27222067,41586656
k1,141:27557825,41586656:254222
x1,141:28498764,41586656
k1,141:28752985,41586656:254221
x1,141:30249934,41586656
k1,141:30504156,41586656:254222
x1,141:31274016,41586656
k1,141:31528238,41586656:254222
x1,141:32105360,41586656
k1,141:32359581,41586656:254221
x1,141:33428830,41586656
k1,141:33683052,41586656:254222
x1,141:35522163,41586656
k1,141:35522163,41586656:0
)
(1,141:4736274,42536928:30785889,521820,285084
x1,141:5121204,42536928
x1,141:5506133,42536928
x1,141:6126299,42536928
g1,141:6382919,42536928
x1,141:8093718,42536928
r1,141:8093718,42536928:0,285084,285084
k1,141:35522163,42536928:27428445
g1,141:35522163,42536928
)
]
g1,141:35522163,42536928
g1,141:35522163,42536928
)
]
]
]
(1,155:4736274,49328959:30785889,507000,0
(1,155:4736274,49328959:30785889,507000,0
k1,155:19936754,49328959:15200480
x1,155:20321684,49328959
k1,155:35522163,49328959:15200479
)
)
]
]
!2742
}6
!9
{7
[1,160:4736286,49328959:30785877,44592673,0
h1,160:4736286,4736286:0,0,0
[1,160:4736274,49328959:30785889,47017517,0
[1,160:4736274,3097874:30785889,786432,0
(1,160:4736274,3097874:30785889,0,0
h1,160:4736274,3097874:30785889,0,0
)
]
[1,160:4736274,47362879:30785889,42626605,0
[1,150:4736274,42822012:30785889,38085738,0
[1,150:4736274,42822012:30785889,38085738,0
(1,148:4736274,40258337:30785889,35522063,0
k1,148:12243321,40258337:7507047
h1,147:12243321,40258337:0,0,0
(1,147:12243321,40258337:15771795,35522063,0
(1,147:12243321,40258337:15771834,35522150,0
(1,147:12243321,40258337:15771834,35522150,0
(1,147:12243321,40258337:0,35522150,0
(1,147:12243321,40258337:0,35522150,0
(1,147:12243321,40258337:15771834,35522150,0
)
k1,147:12243321,40258337:-15771834
)
)
g1,147:28015155,40258337
)
)
)
g1,148:28015116,40258337
k1,148:35522163,40258337:7507047
)
(1,148:4736274,42536928:30785889,1623231,285084
h1,148:4736274,42536928:0,0,0
g1,148:4736274,42536928
[1,148:4736274,42536928:30785889,1623231,285084
(1,148:4736274,41586656:30785889,672959,196560
h1,148:4736274,41586656:0,0,0
x1,148:6906714,41586656
k1,148:7182055,41586656:275341
x1,148:8208534,41586656
k1,148:8588134,41586656:379600
r1,148:8588134,41586656:0,861747,196560
k1,148:8588134,41586656:0
x1,148:9144144,41586656
x1,148:11432337,41586656
k1,148:11707678,41586656:275341
x1,148:13931171,41586656
k1,148:14206493,41586656:275322
x1,148:16396315,41586656
k1,148:16671655,41586656:275340
x1,148:17291820,41586656
k1,148:17567161,41586656:275341
x1,148:18593641,41586656
x1,148:19902401,41586656
k1,148:20177742,41586656:275341
x1,148:20924670,41586656
k1,148:21258795,41586656:275340
x1,148:22456354,41586656
k1,148:22736375,41586656:280021
x1,148:24407135,41586656
k1,148:24741261,41586656:275341
x1,148:25981590,41586656
k1,148:26261611,41586656:280021
x1,148:27480283,41586656
k1,148:27837159,41586656:275340
x1,148:28778098,41586656
k1,148:29053439,41586656:275341
x1,148:30550388,41586656
k1,148:30825729,41586656:275341
x1,148:31210659,41586656
k1,148:31486000,41586656:275341
x1,148:32063122,41586656
k1,148:32338462,41586656:275340
x1,148:33407711,41586656
k1,148:33683052,41586656:275341
x1,148:35522163,41586656
k1,148:35522163,41586656:0
)
(1,148:4736274,42536928:30785889,521820,285084
x1,148:5121204,42536928
x1,148:5506133,42536928
x1,148:6126299,42536928
g1,148:6382919,42536928
x1,148:8093718,42536928
r1,148:8093718,42536928:0,285084,285084
k1,148:35522163,42536928:27428445
g1,148:35522163,42536928
)
]
g1,148:35522163,42536928
g1,148:35522163,42536928
)
]
]
]
(1,160:4736274,49328959:30785889,507000,0
(1,160:4736274,49328959:30785889,507000,0
k1,160:19936754,49328959:15200480
x1,160:20321684,49328959
k1,160:35522163,49328959:15200479
)
)
]
]
!2742
}7
!9
{8
[1,165:4736286,49328959:30785877,44592673,0
h1,165:4736286,4736286:0,0,0
[1,165:4736274,49328959:30785889,47017517,0
[1,165:4736274,3097874:30785889,786432,0
(1,165:4736274,3097874:30785889,0,0
h1,165:4736274,3097874:30785889,0,0
)
]
[1,165:4736274,47362879:30785889,42626605,0
[1,155:4736274,42822012:30785889,38085738,0
[1,155:4736274,42822012:30785889,38085738,0
(1,153:4736274,40258337:30785889,35522063,0
k1,153:12243321,40258337:7507047
h1,152:12243321,40258337:0,0,0
(1,152:12243321,40258337:15771795,35522063,0
(1,152:12243321,40258337:15771834,35522150,0
(1,152:12243321,40258337:15771834,35522150,0
(1,152:12243321,40258337:0,35522150,0
(1,152:12243321,40258337:0,35522150,0
(1,152:12243321,40258337:15771834,35522150,0
)
k1,152:12243321,40258337:-15771834
)
)
g1,152:28015155,40258337
)
)
)
g1,153:28015116,40258337
k1,153:35522163,40258337:7507047
)
(1,153:4736274,42536928:30785889,1623231,285084
h1,153:4736274,42536928:0,0,0
g1,153:4736274,42536928
[1,153:4736274,42536928:30785889,1623231,285084
(1,153:4736274,41586656:30785889,672959,196560
h1,153:4736274,41586656:0,0,0
x1,153:6906714,41586656
k1,153:7182055,41586656:275341
x1,153:8208534,41586656
k1,153:8588134,41586656:379600
r1,153:8588134,41586656:0,861747,196560
k1,153:8588134,41586656:0
x1,153:9144144,41586656
x1,153:11432337,41586656
k1,153:11707678,41586656:275341
x1,153:13931171,41586656
k1,153:14206493,41586656:275322
x1,153:16396315,41586656
k1,153:16671655,41586656:275340
x1,153:17291820,41586656
k1,153:17567161,41586656:275341
x1,153:18593641,41586656
x1,153:19902401,41586656
k1,153:20177742,41586656:275341
x1,153:20924670,41586656
k1,153:21258795,41586656:275340
x1,153:22456354,41586656
k1,153:22736375,41586656:280021
x1,153:24407135,41586656
k1,153:24741261,41586656:275341
x1,153:25981590,41586656
k1,153:26261611,41586656:280021
x1,153:27480283,41586656
k1,153:27837159,41586656:275340
x1,153:28778098,41586656
k1,153:29053439,41586656:275341
x1,153:30550388,41586656
k1,153:30825729,41586656:275341
x1,153:31210659,41586656
k1,153:31486000,41586656:275341
x1,153:32063122,41586656
k1,153:32338462,41586656:275340
x1,153:33407711,41586656
k1,153:33683052,41586656:275341
x1,153:35522163,41586656
k1,153:35522163,41586656:0
)
(1,153:4736274,42536928:30785889,521820,285084
x1,153:5121204,42536928
x1,153:5506133,42536928
x1,153:6126299,42536928
g1,153:6382919,42536928
x1,153:9034657,42536928
g1,153:9291277,42536928
x1,153:11181709,42536928
r1,153:11181709,42536928:0,285084,285084
k1,153:35522163,42536928:24340454
g1,153:35522163,42536928
)
]
g1,153:35522163,42536928
g1,153:35522163,42536928
)
]
]
]
(1,165:4736274,49328959:30785889,507000,0
(1,165:4736274,49328959:30785889,507000,0
k1,165:19936754,49328959:15200480
x1,165:20321684,49328959
k1,165:35522163,49328959:15200479
)
)
]
]
!2792
}8
!9
{9
[1,171:4736286,49328959:30785877,44592673,0
h1,171:4736286,4736286:0,0,0
[1,171:4736274,49328959:30785889,47017517,0
[1,171:4736274,3097874:30785889,786432,0
(1,171:4736274,3097874:30785889,0,0
h1,171:4736274,3097874:30785889,0,0
)
]
[1,171:4736274,47362879:30785889,42626605,0
[1,160:4736274,42822012:30785889,38085738,0
[1,160:4736274,42822012:30785889,38085738,0
(1,158:4736274,40258337:30785889,35522063,0
k1,158:12243321,40258337:7507047
h1,157:12243321,40258337:0,0,0
(1,157:12243321,40258337:15771795,35522063,0
(1,157:12243321,40258337:15771834,35522150,0
(1,157:12243321,40258337:15771834,35522150,0
(1,157:12243321,40258337:0,35522150,0
(1,157:12243321,40258337:0,35522150,0
(1,157:12243321,40258337:15771834,35522150,0
)
k1,157:12243321,40258337:-15771834
)
)
g1,157:28015155,40258337
)
)
)
g1,158:28015116,40258337
k1,158:35522163,40258337:7507047
)
(1,158:4736274,42536928:30785889,1623231,285084
h1,158:4736274,42536928:0,0,0
g1,158:4736274,42536928
[1,158:4736274,42536928:30785889,1623231,285084
(1,158:4736274,41586656:30785889,672959,196560
h1,158:4736274,41586656:0,0,0
x1,158:6906714,41586656
k1,158:7158279,41586656:251565
x1,158:8569688,41586656
k1,158:8909320,41586656:339632
r1,158:8909320,41586656:0,861747,196560
k1,158:8909320,41586656:0
x1,158:9465330,41586656
x1,158:11753523,41586656
k1,158:12005088,41586656:251565
x1,158:14228581,41586656
k1,158:14480142,41586656:251561
x1,158:16669964,41586656
k1,158:16921529,41586656:251565
x1,158:17541694,41586656
k1,158:17793259,41586656:251565
x1,158:18819739,41586656
x1,158:20128499,41586656
k1,158:20380065,41586656:251566
x1,158:21126993,41586656
k1,158:21437343,41586656:251565
x1,158:22634902,41586656
k1,158:22887478,41586656:252576
x1,158:24558238,41586656
k1,158:24868589,41586656:251566
x1,158:26108918,41586656
k1,158:26361494,41586656:252576
x1,158:27580166,41586656
k1,158:27913267,41586656:251565
x1,158:28854206,41586656
k1,158:29105772,41586656:251566
x1,158:30602721,41586656
k1,158:30854286,41586656:251565
x1,158:31624146,41586656
k1,158:31875711,41586656:251565
x1,158:32452833,41586656
k1,158:32704399,41586656:251566
x1,158:33773648,41586656
k1,158:34025213,41586656:251565
x1,158:35522163,41586656
k1,158:35522163,41586656:0
)
(1,158:4736274,42536928:30785889,521820,285084
x1,158:5121204,42536928
x1,158:5506133,42536928
x1,158:6126299,42536928
g1,158:6382919,42536928
x1,158:8093718,42536928
r1,158:8093718,42536928:0,285084,285084
k1,158:35522163,42536928:27428445
g1,158:35522163,42536928
)
]
g1,158:35522163,42536928
g1,158:35522163,42536928
)
]
]
]
(1,171:4736274,49328959:30785889,507000,0
(1,171:4736274,49328959:30785889,507000,0
k1,171:19936754,49328959:15200480
x1,171:20321684,49328959
k1,171:35522163,49328959:15200479
)
)
]
]
!2742
}9
!9
{10
[1,176:4736286,49328959:30785877,44592673,0
h1,176:4736286,4736286:0,0,0
[1,176:4736274,49328959:30785889,47017517,0
[1,176:4736274,3097874:30785889,786432,0
(1,176:4736274,3097874:30785889,0,0
h1,176:4736274,3097874:30785889,0,0
)
]
[1,176:4736274,47362879:30785889,42626605,0
[1,165:4736274,42822012:30785889,38085738,0
[1,165:4736274,42822012:30785889,38085738,0
(1,163:4736274,40258337:30785889,35522063,0
k1,163:12243321,40258337:7507047
h1,162:12243321,40258337:0,0,0
(1,162:12243321,40258337:15771795,35522063,0
(1,162:12243321,40258337:15771834,35522150,0
(1,162:12243321,40258337:15771834,35522150,0
(1,162:12243321,40258337:0,35522150,0
(1,162:12243321,40258337:0,35522150,0
(1,162:12243321,40258337:15771834,35522150,0
)
k1,162:12243321,40258337:-15771834
)
)
g1,162:28015155,40258337
)
)
)
g1,163:28015116,40258337
k1,163:35522163,40258337:7507047
)
(1,163:4736274,42536928:30785889,1623231,285084
h1,163:4736274,42536928:0,0,0
g1,163:4736274,42536928
[1,163:4736274,42536928:30785889,1623231,285084
(1,163:4736274,41586656:30785889,672959,196560
h1,163:4736274,41586656:0,0,0
x1,163:6906714,41586656
k1,163:7137028,41586656:230314
x1,163:8548437,41586656
k1,163:8877444,41586656:329007
r1,163:8877444,41586656:0,861747,196560
k1,163:8877444,41586656:0
x1,163:9433454,41586656
x1,163:11721647,41586656
k1,163:11951961,41586656:230314
x1,163:14175454,41586656
k1,163:14405742,41586656:230288
x1,163:16595564,41586656
k1,163:16825879,41586656:230315
x1,163:17446044,41586656
k1,163:17676358,41586656:230314
x1,163:18702838,41586656
x1,163:20011598,41586656
k1,163:20241913,41586656:230315
x1,163:20988841,41586656
k1,163:21277940,41586656:230314
x1,163:22475499,41586656
k1,163:22711075,41586656:235576
x1,163:24381835,41586656
k1,163:24670934,41586656:230314
x1,163:25911263,41586656
k1,163:26146839,41586656:235576
x1,163:27365511,41586656
k1,163:27677361,41586656:230314
x1,163:28618300,41586656
k1,163:28848614,41586656:230314
x1,163:30345563,41586656
k1,163:30575878,41586656:230315
x1,163:31345738,41586656
k1,163:31576052,41586656:230314
x1,163:32153174,41586656
k1,163:32383489,41586656:230315
x1,163:33452738,41586656
k1,163:33683052,41586656:230314
x1,163:35522163,41586656
k1,163:35522163,41586656:0
)
(1,163:4736274,42536928:30785889,521820,285084
x1,163:5121204,42536928
x1,163:5506133,42536928
x1,163:6126299,42536928
g1,163:6382919,42536928
x1,163:9034657,42536928
g1,163:9291277,42536928
x1,163:11181709,42536928
r1,163:11181709,42536928:0,285084,285084
k1,163:35522163,42536928:24340454
g1,163:35522163,42536928
)
]
g1,163:35522163,42536928
g1,163:35522163,42536928
)
]
]
]
(1,176:4736274,49328959:30785889,507000,0
(1,176:4736274,49328959:30785889,507000,0
k1,176:19744289,49328959:15008015
x1,176:20514149,49328959
k1,176:35522163,49328959:15008014
)
)
]
]
!2793
}10
!10
{11
[1,177:4736286,49328959:30785877,44592673,0
h1,177:4736286,4736286:0,0,0
[1,177:4736274,49328959:30785889,47017517,0
[1,177:4736274,3097874:30785889,786432,0
(1,177:4736274,3097874:30785889,0,0
h1,177:4736274,3097874:30785889,0,0
)
]
[1,177:4736274,47362879:30785889,42626605,0
[1,171:4736274,42814240:30785889,38077966,0
[1,171:4736274,42814240:30785889,38077966,0
(1,169:4736274,40258337:30785889,35522063,0
k1,169:12243321,40258337:7507047
h1,168:12243321,40258337:0,0,0
(1,168:12243321,40258337:15771795,35522063,0
(1,168:12243321,40258337:15771834,35522150,0
(1,168:12243321,40258337:15771834,35522150,0
(1,168:12243321,40258337:0,35522150,0
(1,168:12243321,40258337:0,35522150,0
(1,168:12243321,40258337:15771834,35522150,0
)
k1,168:12243321,40258337:-15771834
)
)
g1,168:28015155,40258337
)
)
)
g1,169:28015116,40258337
k1,169:35522163,40258337:7507047
)
(1,169:4736274,42529156:30785889,1615459,285084
h1,169:4736274,42529156:0,0,0
g1,169:4736274,42529156
[1,169:4736274,42529156:30785889,1615459,285084
(1,169:4736274,41578884:30785889,665187,196560
h1,169:4736274,41578884:0,0,0
x1,169:6906714,41578884
k1,169:7233564,41578884:326850
x1,169:8644973,41578884
k1,169:9127593,41578884:482620
r1,169:9127593,41578884:0,861747,196560
k1,169:9127593,41578884:0
x1,169:9683603,41578884
x1,169:11971796,41578884
k1,169:12298646,41578884:326850
x1,169:14522139,41578884
k1,169:14848919,41578884:326780
x1,169:17038741,41578884
k1,169:17365592,41578884:326851
x1,169:17985757,41578884
k1,169:18312607,41578884:326850
x1,169:19339087,41578884
x1,169:20344181,41578884
k1,169:20671031,41578884:326850
x1,169:22341791,41578884
k1,169:22727427,41578884:326851
x1,169:24224376,41578884
k1,169:24551226,41578884:326850
x1,169:27202964,41578884
k1,169:27529815,41578884:326851
x1,169:29026765,41578884
k1,169:29353615,41578884:326850
x1,169:30298832,41578884
k1,169:30625682,41578884:326850
x1,169:32131183,41578884
k1,169:32458034,41578884:326851
x1,169:33997754,41578884
k1,169:34324604,41578884:326850
x1,169:35522163,41578884
k1,169:35522163,41578884:0
)
(1,169:4736274,42529156:30785889,672959,285084
x1,169:6275994,42529156
g1,169:6532614,42529156
x1,169:7772943,42529156
g1,169:8029563,42529156
x1,169:9954213,42529156
g1,169:10210833,42529156
x1,169:11151772,42529156
g1,169:11408392,42529156
x1,169:12905341,42529156
g1,169:13161961,42529156
x1,169:13546891,42529156
g1,169:13803511,42529156
x1,169:14380633,42529156
g1,169:14637253,42529156
x1,169:15706502,42529156
g1,169:15963122,42529156
x1,169:17802233,42529156
g1,169:18058853,42529156
x1,169:18443783,42529156
x1,169:18828712,42529156
x1,169:19448878,42529156
g1,169:19705498,42529156
x1,169:21416297,42529156
r1,169:21416297,42529156:0,285084,285084
k1,169:35522163,42529156:14105866
g1,169:35522163,42529156
)
]
g1,169:35522163,42529156
g1,169:35522163,42529156
)
]
]
]
(1,177:4736274,49328959:30785889,507000,0
(1,177:4736274,49328959:30785889,507000,0
k1,177:19744289,49328959:15008015
x1,177:20514149,49328959
k1,177:35522163,49328959:15008014
)
)
]
]
!3024
}11
!10
{12
[1,180:4736286,49328959:30785877,44592673,0
h1,180:4736286,4736286:0,0,0
[1,180:4736274,49328959:30785889,47017517,0
[1,180:4736274,3097874:30785889,786432,0
(1,180:4736274,3097874:30785889,0,0
h1,180:4736274,3097874:30785889,0,0
)
]
[1,180:4736274,47362879:30785889,42626605,0
[1,176:4736274,42814240:30785889,38077966,0
[1,176:4736274,42814240:30785889,38077966,0
(1,174:4736274,40258337:30785889,35522063,0
k1,174:12243321,40258337:7507047
h1,173:12243321,40258337:0,0,0
(1,173:12243321,40258337:15771795,35522063,0
(1,173:12243321,40258337:15771834,35522150,0
(1,173:12243321,40258337:15771834,35522150,0
(1,173:12243321,40258337:0,35522150,0
(1,173:12243321,40258337:0,35522150,0
(1,173:12243321,40258337:15771834,35522150,0
)
k1,173:12243321,40258337:-15771834
)
)
g1,173:28015155,40258337
)
)
)
g1,174:28015116,40258337
k1,174:35522163,40258337:7507047
)
(1,174:4736274,42529156:30785889,1615459,285084
h1,174:4736274,42529156:0,0,0
g1,174:4736274,42529156
[1,174:4736274,42529156:30785889,1615459,285084
(1,174:4736274,41578884:30785889,665187,196560
h1,174:4736274,41578884:0,0,0
x1,174:6906714,41578884
k1,174:7233564,41578884:326850
x1,174:8644973,41578884
k1,174:9127593,41578884:482620
r1,174:9127593,41578884:0,861747,196560
k1,174:9127593,41578884:0
x1,174:9683603,41578884
x1,174:11971796,41578884
k1,174:12298646,41578884:326850
x1,174:14522139,41578884
k1,174:14848919,41578884:326780
x1,174:17038741,41578884
k1,174:17365592,41578884:326851
x1,174:17985757,41578884
k1,174:18312607,41578884:326850
x1,174:19339087,41578884
x1,174:20344181,41578884
k1,174:20671031,41578884:326850
x1,174:22341791,41578884
k1,174:22727427,41578884:326851
x1,174:24224376,41578884
k1,174:24551226,41578884:326850
x1,174:27202964,41578884
k1,174:27529815,41578884:326851
x1,174:29026765,41578884
k1,174:29353615,41578884:326850
x1,174:30298832,41578884
k1,174:30625682,41578884:326850
x1,174:32131183,41578884
k1,174:32458034,41578884:326851
x1,174:33997754,41578884
k1,174:34324604,41578884:326850
x1,174:35522163,41578884
k1,174:35522163,41578884:0
)
(1,174:4736274,42529156:30785889,672959,285084
x1,174:6275994,42529156
g1,174:6532614,42529156
x1,174:7772943,42529156
g1,174:8029563,42529156
x1,174:9954213,42529156
g1,174:10210833,42529156
x1,174:11151772,42529156
g1,174:11408392,42529156
x1,174:12905341,42529156
g1,174:13161961,42529156
x1,174:13546891,42529156
g1,174:13803511,42529156
x1,174:14380633,42529156
g1,174:14637253,42529156
x1,174:15706502,42529156
g1,174:15963122,42529156
x1,174:17802233,42529156
g1,174:18058853,42529156
x1,174:18443783,42529156
x1,174:18828712,42529156
x1,174:19448878,42529156
g1,174:19705498,42529156
x1,174:22357236,42529156
g1,174:22613856,42529156
x1,174:24504288,42529156
r1,174:24504288,42529156:0,285084,285084
k1,174:35522163,42529156:11017875
g1,174:35522163,42529156
)
]
g1,174:35522163,42529156
g1,174:35522163,42529156
)
]
]
]
(1,180:4736274,49328959:30785889,507000,0
(1,180:4736274,49328959:30785889,507000,0
k1,180:19744289,49328959:15008015
x1,180:20514149,49328959
k1,180:35522163,49328959:15008014
)
)
]
]
!3074
}12
!10
{13
[1,182:4736286,49328959:30785877,44592673,0
h1,182:4736286,4736286:0,0,0
[1,182:4736274,49328959:30785889,47017517,0
[1,182:4736274,3097874:30785889,786432,0
(1,182:4736274,3097874:30785889,0,0
h1,182:4736274,3097874:30785889,0,0
)
]
[1,182:4736274,47362879:30785889,42626605,0
(1,177:4736274,5522706:30785889,781522,220148
(1,177:4736274,5522706:1832732,724241,0
g1,177:4736274,5522706
x1,177:5347184,5522706
g1,177:6569006,5522706
)
x1,177:8847714,5522706
x1,177:15898608,5522706
k1,177:35522163,5522706:19623555
g1,177:35522163,5522706
)
(1,180:4736274,7874002:30785889,541632,152880
x1,180:5527245,7874002
x1,178:5805251,7874002
k1,178:6105674,7874002:300423
x1,178:7606901,7874002
k1,178:7907324,7874002:300423
x1,178:10195517,7874002
x1,178:11243382,7874002
k1,178:11543805,7874002:300423
x1,178:11928735,7874002
x1,178:14858480,7874002
k1,178:15158902,7874002:300422
x1,178:17468483,7874002
k1,178:17768906,7874002:300423
x1,178:18838157,7874002
x1,178:19372782,7874002
x1,178:20745697,7874002
k1,178:21046120,7874002:300423
x1,178:21687669,7874002
k1,178:21988092,7874002:300423
x1,178:24853679,7874002
k1,178:25327246,7874002:473567
x1,178:27020664,7874002
k1,178:27321087,7874002:300423
x1,178:27748787,7874002
x1,178:28561416,7874002
x1,178:32949619,7874002
k1,178:33250042,7874002:300423
x1,178:34276523,7874002
k1,178:34576946,7874002:300423
x1,178:35522163,7874002
k1,178:35522163,7874002:0
)
(1,180:4736274,9446701:30785889,541632,166532
x1,180:5424870,9446701
k1,178:5759885,9446701:335015
x1,178:8090850,9446701
k1,178:8425865,9446701:335015
x1,178:8832179,9446701
x1,178:10675563,9446701
k1,178:11252906,9446701:577343
x1,178:12984817,9446701
k1,178:13319832,9446701:335015
x1,178:13747532,9446701
x1,178:14560161,9446701
x1,178:18948364,9446701
k1,178:19283379,9446701:335015
x1,178:20523709,9446701
k1,178:21022658,9446701:498949
x1,178:24224219,9446701
k1,178:24578832,9446701:354613
x1,178:25648083,9446701
k1,178:25983098,9446701:335015
x1,178:29323433,9446701
k1,178:29658447,9446701:335014
x1,178:29957837,9446701
x1,178:30770466,9446701
x1,178:31134011,9446701
k1,178:31469026,9446701:335015
x1,178:32970253,9446701
k1,178:33305268,9446701:335015
x1,178:33732968,9446701
x1,178:34117897,9446701
k1,178:34452912,9446701:335015
x1,178:35522163,9446701
k1,178:35522163,9446701:0
)
(1,180:4736274,11019400:30785889,541632,152880
x1,180:6066420,11019400
x1,178:7199824,11019400
k1,178:7514633,11019400:314809
x1,178:9824212,11019400
k1,178:10139021,11019400:314809
x1,178:10759186,11019400
k1,178:11073995,11019400:314809
x1,178:12773968,11019400
k1,178:13088777,11019400:314809
x1,178:13612573,11019400
x1,178:15045369,11019400
x1,178:16349851,11019400
k1,178:16866577,11019400:516726
x1,178:18192448,11019400
k1,178:18507256,11019400:314808
x1,178:19597889,11019400
k1,178:19912698,11019400:314809
x1,178:22072581,11019400
x1,178:22393357,11019400
k1,178:22708166,11019400:314809
x1,178:23435255,11019400
x1,178:26540355,11019400
k1,178:26855164,11019400:314809
x1,178:27881645,11019400
k1,178:28196454,11019400:314809
x1,178:29697681,11019400
k1,178:30012490,11019400:314809
x1,178:30696810,11019400
k1,178:31011619,11019400:314809
x1,178:34138103,11019400
k1,178:34452912,11019400:314809
x1,178:35522163,11019400
k1,178:35522163,11019400:0
)
(1,180:4736274,12592099:30785889,589680,196560
x1,180:8290458,12592099
k1,178:8551031,12592099:260573
x1,178:9107041,12592099
k1,179:8551031,12592099:-64155
x1,179:9598896,12592099
x1,179:9962441,12592099
k1,179:10221696,12592099:259255
x1,179:12488506,12592099
k1,179:12747761,12592099:259255
x1,179:13346540,12592099
x1,179:13731469,12592099
x1,179:14655301,12592099
k1,179:14914556,12592099:259255
x1,179:15834111,12592099
k1,179:16093366,12592099:259255
x1,179:17162617,12592099
k1,179:17421872,12592099:259255
x1,179:18405583,12592099
x1,179:18811898,12592099
x1,179:21057322,12592099
k1,179:21316577,12592099:259255
x1,179:22385828,12592099
k1,179:22645083,12592099:259255
x1,179:23671564,12592099
k1,179:23930819,12592099:259255
x1,179:25427768,12592099
k1,179:25687023,12592099:259255
x1,179:28300270,12592099
k1,179:28559525,12592099:259255
x1,179:30013703,12592099
k1,179:30273617,12592099:259914
x1,179:31257326,12592099
x1,179:31727795,12592099
k1,179:31988368,12592099:260573
x1,179:33314237,12592099
k1,179:33573492,12592099:259255
x1,179:34193657,12592099
k1,179:34452912,12592099:259255
x1,179:35522163,12592099
k1,179:35522163,12592099:0
)
(1,180:4736274,14164798:30785889,589680,196560
x1,180:8140763,14164798
k1,179:8432920,14164798:292157
x1,179:9053085,14164798
k1,179:9345241,14164798:292156
x1,179:9949299,14164798
k1,179:10241420,14164798:292121
x1,179:11524521,14164798
x1,179:11930836,14164798
x1,179:14176260,14164798
k1,179:14468417,14164798:292157
x1,179:17013230,14164798
k1,179:17305386,14164798:292156
x1,179:17822901,14164798
k1,179:18115058,14164798:292157
x1,179:19098767,14164798
k1,179:19408692,14164798:309925
x1,179:21376114,14164798
k1,179:21668271,14164798:292157
x1,179:23935081,14164798
k1,179:24227237,14164798:292156
x1,179:24826016,14164798
x1,179:25210945,14164798
x1,179:26134777,14164798
k1,179:26426934,14164798:292157
x1,179:27346489,14164798
k1,179:27638645,14164798:292156
x1,179:28707896,14164798
k1,179:29000053,14164798:292157
x1,179:31053012,14164798
k1,179:31345169,14164798:292157
x1,179:32414420,14164798
k1,179:32706576,14164798:292156
x1,179:33733057,14164798
k1,179:34025214,14164798:292157
x1,179:35522163,14164798
k1,179:35522163,14164798:0
)
(1,180:4736274,15737497:30785889,589680,196560
x1,180:7349521,15737497
k1,179:7658760,15737497:309239
x1,179:9497868,15737497
k1,179:9820262,15737497:322394
x1,179:11188901,15737497
k1,179:11511294,15737497:322393
x1,179:12879933,15737497
x1,179:13350402,15737497
k1,179:13685951,15737497:335549
x1,179:15011822,15737497
k1,179:15321061,15737497:309239
x1,179:18708443,15737497
k1,179:19017682,15737497:309239
x1,179:21712191,15737497
k1,179:22021430,15737497:309239
x1,179:23650967,15737497
k1,179:23960206,15737497:309239
x1,179:24986687,15737497
k1,179:25295926,15737497:309239
x1,179:29016915,15737497
x1,179:30000624,15737497
k1,179:30323018,15737497:322394
x1,179:31392269,15737497
k1,179:31701508,15737497:309239
x1,179:33027379,15737497
k1,179:33336618,15737497:309239
x1,179:34833568,15737497
x1,179:35522163,15737497
k1,179:35522163,15737497:0
)
(1,180:4736274,17310196:30785889,541632,152880
x1,180:5484749,17310196
x1,179:6511229,17310196
g1,179:6767849,17310196
x1,179:8307569,17310196
g1,179:8564189,17310196
x1,179:10240772,17310196
g1,179:10497392,17310196
x1,179:11138941,17310196
g1,179:11395561,17310196
x1,179:14261148,17310196
g1,179:14517768,17310196
x1,179:15843639,17310196
g1,179:16100259,17310196
x1,179:17554438,17310196
x1,179:17960753,17310196
g1,179:18217373,17310196
x1,179:19419208,17310196
g1,179:19675828,17310196
x1,179:20595383,17310196
g1,179:20852003,17310196
x1,179:23503741,17310196
g1,179:23760361,17310196
x1,179:24277876,17310196
g1,179:24534496,17310196
x1,179:25133275,17310196
k1,180:35522163,17310196:10388888
g1,180:35522163,17310196
)
]
(1,182:4736274,49328959:30785889,507000,0
(1,182:4736274,49328959:30785889,507000,0
k1,182:19744289,49328959:15008015
x1,182:20514149,49328959
k1,182:35522163,49328959:15008014
)
)
]
]
!7254
}13
Input:123:D:/rdm/bs/ml_map/revision1_for_arXiv/anc/./SI.aux
!70
Postamble:
Count:1391
!26
Post scriptum:


==> anc/SI.tex <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% This is a (brief) model paper using the achemso class
%% The document class accepts keyval options, which should include
%% the target journal and optionally the manuscript type.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[ journal=jctcce,manuscript=article]{achemso}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional packages needed here.  Only include packages
%% which are essential, to avoid problems later.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{chemformula} % Formula subscripts using \ch{}
\usepackage[T1]{fontenc} % Use modern font encodings
%\usepackage{todonotes}
\usepackage{todo}
%\usepackage{minted}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}
\definecolor{codegray}{gray}{0.9}
\newcommand{\codeinline}[1]{\colorbox{codegray}{\texttt{#1}}}
%5\setcounter{secnumdepth}{3}
\renewcommand*{\thefigure}{S\arabic{figure}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{Jitai Yang}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}


\author{Yang Cong}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}

\author{You Li}  
%	Zexing Qu , Hui Li
\affiliation[jlu]
{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\author{Hui Li}
\affiliation{Institute of Theoretical Chemistry, College of Chemistry, Jilin University, 2519 Jiefang Road,
	Changchun 130023, P.R.China}
\email{ Prof_huili@jlu.edu.cn}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title[An \textsf{achemso} demo]
  {Supporting Information for: A Deep Learning Approach Based on Range Corrected Deep Potential Model for Efficient Vibrational Frequency Computation}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Some journals require a list of abbreviations or keywords to be
%% supplied. These should be set up here, and will be printed after
%% the title and author information, if needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\abbreviations{IR,NMR,UV}
\keywords{American Chemical Society, \LaTeX}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The manuscript does not need to include \maketitle, which is
%% executed automatically.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{document}

\section{Formic acid solution}
\begin{figure}[H]
	\includegraphics{dist_s_4in1.pdf}
	\caption{Error distribution in predicting of frequency shifts with models of \textit{ae} (a), \textit{atom} (b), \textit{mol} (c), \textit{regu} (d) results with 6~\AA\ cut range. The color of points correspond to the absolute error values.}
	\label{fgr:distS4in1}
\end{figure}

\begin{figure}[H]
	\includegraphics{fc_time_s_4in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c), \textit{regu} (d) with 6~\AA\ cut range over time.}
	\label{fgr:fcTimeS4in1}
\end{figure}

\begin{figure}[H]
	\includegraphics{fc_step_s_4in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c), \textit{regu} (d) with 6~\AA\ cut range over training steps.}
	\label{fgr:fcStepS4in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{fc_time_l_4in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c), \textit{regu} (d) with 10~\AA\ cut rang over time.}
	\label{fgr:fcTimeS4in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{fc_step_l_4in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c), \textit{regu} (d) with 10~\AA\ cut range over training steps.}
	\label{fgr:fcStepS4in1}
\end{figure}


\section{MeCN solution}
% distributions
\begin{figure}[H]
	\includegraphics{acn_dist_s_3in1.pdf}
	\caption{Error distribution in predicting of frequency shifts with models of \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 6~\AA. The color of points correspond to the absolute error values.}
	\label{fgr:acnDistS3in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{acn_dist_l_3in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 10~\AA\ cut range over time.}
	\label{fgr:acnDistL3in1}
\end{figure}

% training curves
\begin{figure}[H]
	\includegraphics{acn_time_s_3in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 6~\AA\ cut range over time.}
	\label{fgr:acnTimeS3in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{acn_step_s_3in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 6~\AA\ cut range over training steps.}
	\label{fgr:acnStepS3in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{acn_time_l_3in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 10~\AA\ cut rang over time.}
	\label{fgr:acnTimeL3in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{acn_step_l_3in1.pdf}
	\caption{Training RMSE results of models \textit{ae} (a), \textit{atom} (b), \textit{mol} (c) with 10~\AA\ cut range over training steps.}
	\label{fgr:acnStepL4in1}
\end{figure}
%training data size test
\begin{figure}[H]
	\includegraphics{acn_time_size_3in1.pdf}
	\caption{Training RMSE results of model \textit{atom} with training data set sizes 1024 (a), 5120 (b), 10112 (c) with 6~\AA\ cut range over time.}
	\label{fgr:acnTimeSize3in1}
\end{figure}
\begin{figure}[H]
	\includegraphics{acn_step_size_3in1.pdf}
	\caption{Training RMSE results of model \textit{atom} with training data set sizes 1024 (a), 5120 (b), 10112 (c) with 6~\AA\ cut range over training steps.}
	\label{fgr:acnStepSize3in1}
\end{figure}
\section{Hyperparameters}
We used maximum affordable neuron networks in training. Most hyperparameters are set as default values. Main hyperparameters are: \textit{se\_e2\_a}, the descriptor type used by the smooth edition of Deep Potential. The full relative coordinates are used to construct the descriptor; 
Two hidden layers for the embedding net are with neurons ``[32, 64]''; Size of the submatrix of G (embedding matrix) is 16; Three hidden layers for the fitting net are with neurons ``[120, 120, 120]''; The start/stop learning rates are 0.01/3.51e-08, the rate decays every 5000 steps in training; The batch size for training is 4.


\end{document}


==> anc/acs-SI.bib <==
This is an auxiliary file used by the `achemso' bundle.
This file may safely be deleted. It will be recreated as required.
 
@Control{achemso-control,
  ctrl-article-title  = "yes",
  ctrl-chapter-title  = "no",
  ctrl-doi            = "no",
  ctrl-etal-number    = "0",
  ctrl-etal-firstonly = "yes",
}



==> anc/template2023/ae_l.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 7.5,
            "rcut": 10.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all",
            "exclude_types": [
                [
                    1,
                    1
                ],
                [
                    1,
                    2
                ],
                [
                    1,
                    3
                ],
                [
                    1,
                    4
                ],
                [
                    1,
                    5
                ],
                [
                    1,
                    6
                ],
                [
                    2,
                    2
                ],
                [
                    2,
                    3
                ],
                [
                    2,
                    4
                ],
                [
                    2,
                    5
                ],
                [
                    2,
                    6
                ],
                [
                    3,
                    3
                ],
                [
                    3,
                    4
                ],
                [
                    3,
                    5
                ],
                [
                    3,
                    6
                ],
                [
                    4,
                    4
                ],
                [
                    4,
                    5
                ],
                [
                    4,
                    6
                ],
                [
                    5,
                    5
                ],
                [
                    5,
                    6
                ],
                [
                    6,
                    6
                ]
            ],
            "set_davg_zero": true
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all",
            "atom_ener": [
                null,
                null,
                0.0,
                null,
                null,
                null,
                0.0
            ]
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/ae_s.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 4.5,
            "rcut": 6.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all",
            "exclude_types": [
                [
                    1,
                    1
                ],
                [
                    1,
                    2
                ],
                [
                    1,
                    3
                ],
                [
                    1,
                    4
                ],
                [
                    1,
                    5
                ],
                [
                    1,
                    6
                ],
                [
                    2,
                    2
                ],
                [
                    2,
                    3
                ],
                [
                    2,
                    4
                ],
                [
                    2,
                    5
                ],
                [
                    2,
                    6
                ],
                [
                    3,
                    3
                ],
                [
                    3,
                    4
                ],
                [
                    3,
                    5
                ],
                [
                    3,
                    6
                ],
                [
                    4,
                    4
                ],
                [
                    4,
                    5
                ],
                [
                    4,
                    6
                ],
                [
                    5,
                    5
                ],
                [
                    5,
                    6
                ],
                [
                    6,
                    6
                ]
            ],
            "set_davg_zero": true
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all",
            "atom_ener": [
                null,
                null,
                0.0,
                null,
                null,
                null,
                0.0
            ]
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/atom_l.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 7.5,
            "rcut": 10.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all",
            "exclude_types": [
                [
                    1,
                    1
                ],
                [
                    1,
                    2
                ],
                [
                    1,
                    3
                ],
                [
                    1,
                    4
                ],
                [
                    1,
                    5
                ],
                [
                    1,
                    6
                ],
                [
                    2,
                    2
                ],
                [
                    2,
                    3
                ],
                [
                    2,
                    4
                ],
                [
                    2,
                    5
                ],
                [
                    2,
                    6
                ],
                [
                    3,
                    3
                ],
                [
                    3,
                    4
                ],
                [
                    3,
                    5
                ],
                [
                    3,
                    6
                ],
                [
                    4,
                    4
                ],
                [
                    4,
                    5
                ],
                [
                    4,
                    6
                ],
                [
                    5,
                    5
                ],
                [
                    5,
                    6
                ],
                [
                    6,
                    6
                ]
            ]
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/atom_s.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 4.5,
            "rcut": 6.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all",
            "exclude_types": [
                [
                    1,
                    1
                ],
                [
                    1,
                    2
                ],
                [
                    1,
                    3
                ],
                [
                    1,
                    4
                ],
                [
                    1,
                    5
                ],
                [
                    1,
                    6
                ],
                [
                    2,
                    2
                ],
                [
                    2,
                    3
                ],
                [
                    2,
                    4
                ],
                [
                    2,
                    5
                ],
                [
                    2,
                    6
                ],
                [
                    3,
                    3
                ],
                [
                    3,
                    4
                ],
                [
                    3,
                    5
                ],
                [
                    3,
                    6
                ],
                [
                    4,
                    4
                ],
                [
                    4,
                    5
                ],
                [
                    4,
                    6
                ],
                [
                    5,
                    5
                ],
                [
                    5,
                    6
                ],
                [
                    6,
                    6
                ]
            ]
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/mol_l.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 7.5,
            "rcut": 10.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all"
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/mol_s.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 4.5,
            "rcut": 6.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all",
            "exclude_types": [
                [
                    2,
                    2
                ],
                [
                    2,
                    6
                ],
                [
                    6,
                    6
                ]
            ]
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/regu_l.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 7.5,
            "rcut": 10.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all"
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}


==> anc/template2023/regu_s.json <==
{
    "_comment": "that's all",
    "model": {
        "type_map": [
            "C",
            "H",
            "H1",
            "HO1",
            "O1",
            "O2",
            "OH2"
        ],
        "descriptor": {
            "type": "se_e2_a",
            "sel": [
                1,
                1,
                500,
                1,
                1,
                1,
                250
            ],
            "rcut_smth": 4.5,
            "rcut": 6.0,
            "neuron": [
                32,
                64
            ],
            "resnet_dt": false,
            "axis_neuron": 16,
            "seed": 1,
            "_comment": " that's all"
        },
        "fitting_net": {
            "neuron": [
                120,
                120,
                120
            ],
            "resnet_dt": true,
            "seed": 1,
            "_comment": " that's all"
        },
        "_comment": " that's all"
    },
    "learning_rate": {
        "type": "exp",
        "decay_steps": 5000,
        "start_lr": 0.001,
        "stop_lr": 3.51e-08,
        "_comment": "that's all"
    },
    "loss": {
        "type": "ener",
        "start_pref_e": 0.02,
        "limit_pref_e": 1,
        "start_pref_f": 0,
        "limit_pref_f": 0,
        "start_pref_v": 0,
        "limit_pref_v": 0,
        "_comment": " that's all"
    },
    "training": {
        "training_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_000/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_001/"
            ],
            "batch_size": 4,
            "_comment": "that's all"
        },
        "validation_data": {
            "systems": [
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_352/",
                "/home/jtyang/ycong/train/pbc_datas_trans_e/data_353/"
            ],
            "batch_size": 1,
            "numb_btch": 3,
            "_comment": "that's all"
        },
        "numb_steps": 1000000,
        "seed": 10,
        "disp_file": "lcurve.out",
        "disp_freq": 50,
        "save_freq": 5000,
        "disp_training": true,
        "time_training": true,
        "profiling": false,
        "profiling_file": "timeline.json",
        "_comment": "that's all"
    }
}

